Numerical aspects of Giant Impact simulations

In this paper we present solutions to three short comings of Smoothed Particles Hydrodynamics (SPH) encountered in previous work when applying it to Giant Impacts. First we introduce a novel method to obtain accurate SPH representations of a planet's equilibrium initial conditions based on equal area tessellations of the sphere. This allows one to imprint an arbitrary density and internal energy profile with very low noise which substantially reduces computation because these models require no relaxation prior to use. As a consequence one can significantly increase the resolution and more flexibly change the initial bodies to explore larger parts of the impact parameter space in simulations. The second issue addressed is the proper treatment of the matter/vacuum boundary at a planet's surface with a modified SPH density estimator that properly calculates the density stabilizing the models and avoiding an artificially low density atmosphere prior to impact. Further we present a novel SPH scheme that simultaneously conserves both energy and entropy for an arbitrary equation of state. This prevents loss of entropy during the simulation and further assures that the material does not evolve into unphysical states. Application of these modifications to impact simulations for different resolutions up to $6.4 \cdot 10^6$ particles show a general agreement with prior result. However, we observe resolution dependent differences in the evolution and composition of post collision ejecta. This strongly suggests that the use of more sophisticated equations of state also demands a large number of particles in such simulations.

==> pdf.sh <==
#!/bin/sh
#
# pdf Script
#
# This script generated a pdf file from the LaTex input paper.tex.
#
# USAGE: bash pdf.sh
#
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

if [ $# != 0 ]
		then
		echo  "USAGE: bash pdf.sh" # Check the parameters
		exit 1;
fi

./pdflatex.sh paper.tex

exit 0



==> pdflatex.sh <==
#!/bin/sh
#
# pdflatex Script
#
# This script generated a pdf file from a LaTex input file.
#
# USAGE: bash pdflatex.sh file
#
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

if [ $# != 1 ]
		then
		echo  "USAGE: bash pdflatex.sh file" # Check the parameters
		exit 1;
fi

pdflatex -interaction=nonstopmode $1
bibtex $1
pdflatex -interaction=nonstopmode $1 
pdflatex -interaction=nonstopmode $1 

exit 0


